Pushan: Trace-Free Deobfuscation of Virtualization-Obfuscated Binaries

In the ever-evolving battle against malware, binary obfuscation techniques are a formidable barrier to effective analysis by both human security analysts and automated systems. In particular, virtualization or VM-based obfuscation is one of the strongest protection mechanisms that evade automated analysis. Despite widespread use of virtualization, existing automated deobfuscation techniques suffer from three major drawbacks. First, they only work on execution traces, which prevents them from recovering all logic in an obfuscated binary. Second, they depend on dynamic symbolic execution, which is expensive and does not scale in practice. Third, they cannot generate "well-formed" code, which prevents existing binary decompilers from generating human-friendly output. This paper introduces PUSHAN, a novel and generic technique for deobfuscating virtualization-obfuscated binaries while overcoming the limitations of existing techniques. PUSHAN is trace-free and avoids path-constraint accumulation by using VPC-sensitive, constraint-free symbolic emulation to recover a complete CFG of the virtualized function. It is the first approach that also decompiles the protected code into high-quality C pseudocode to enable effective analysis. Crucially, PUSHAN circumvents reliance on path satisfiability, a known NP-hard problem that hampers scalability. We evaluate PUSHAN on more than 1,000 binaries, including targets protected by academic state of the art (Tigress) and commercial-strength obfuscators VMProtect and Themida. PUSHAN successfully deobfuscates these binaries, retrieves their complete CFGs, and decompiles them to C pseudocode. We further demonstrate applicability by analyzing a previously unanalyzed VMProtect-obfuscated malware sample from VirusTotal, where our decompiled output enables LLM-assisted code simplification, reuse, and program understanding.

==> figures/decomp_hunatcha.c <==
extern char g_4033bc;
extern char g_4033cc;
extern char g_4033d8;
extern char g_4033e8;
extern char g_404000;
extern unsigned int g_4260b42;
extern unsigned int g_4260bc0;

int VM_1()
{
    unsigned int v0;
    unsigned int v1;
    char v2;
    char v3;
    char v4;
    void* v5;
    char v6;
    char v7;
    char v8;

    GetSystemDirectoryA(&v4, 0x100);
    strcat(&v4, &g_4033bc);
    g_4260b42 = &v8;
    for (v5 = 0; !((char)[D] x86g_calculate_eflags_all(0x6<32>, 
        Load(addr=((Load(addr=(Load(addr=0x4260b42<32>, size=4, endness=Iend_LE) - 0x20c<32>), 
        size=4, endness=Iend_LE) * 0x4<32>) + 0x404000<32>), 
        size=4, endness=Iend_LE), 0x0<32>, 0x0<32>) & 64); 
        *((int *)(g_4260b42 - 524)) = *((int *)(g_4260b42 - 524)) + 1)
    {
        v0 = memset(g_4260b42 - 520, NULL, 0x100);
        memset(&v7, NULL, 0x100);
        memset(&v3, NULL, 0x100);
        strcpy(&v6, *((int *)(0x4 * v5 + (char *)&g_404000)));
        strcpy(&v7, *((int *)(0x4 * v5 + (char *)&g_404000)));
        strcat(&v6, &g_4033cc);
        v1 = strcat(&v7, &g_4033d8);
        g_4260b42 = &v8;
        g_4260bc0 = CopyFileA(&v4, &v6, 0);
        if (!((char)[D] x86g_calculate_eflags_all(0xf<32>, 
            Load(addr=0x4260bc0<32>, size=4, endness=Iend_LE), 0x0<32>, 0x0<32>) & 64))
        {
            sprintf(g_4260b42 - 1040, &g_4033e8);
            SetFileAttributesA(&v6, 8194);
            SetFileAttributesA(&v7, 8194);
            g_4260b42 = &v8;
        }
    }
    esp<4> = &v2;
    sub_4019a0();
}

==> figures/decomp_just_if_exe_12_31_2023.c <==
int VM_1()
{
    unsigned long v0;  
    int tmp_502;  
    unsigned long v1;  
    unsigned long long v2;  
    unsigned int v3;  
    unsigned int v4;  
    unsigned long long v5;  
    unsigned long v7;  
    unsigned long v8;  
    unsigned long v9;  
    unsigned long v10;  

    v5 = 132 | v7 * 0x200000 & 0x200000 | v8 * 0x40000 & 0x40000;
    v0 = v7 * 0x200000 & 0x200000 | v8 * 0x40000 & 0x40000;
    v2 = 2069 | ~(v0);
    v2 = ~(v2);
    v3 = v2 + 16;
    v9 = (v3 >> 21 == 1 ? 1 : 0);
    v10 = (v3 >> 18 == 1 ? 1 : 0);
    scanf(&g_14009c000, (unsigned int)&v5);
    v3 = ~((int)v5);
    tmp_502 = (unsigned int)v3;
    v4 = (int)v3 + 5;
    v3 = v4;
    if (...)
        v1 = printf(&g_14009c008);
    else
        v1 = printf(&g_14009c010);
    return 0;
}


==> figures/decomp_just_if_exe_8_2_2023.c <==
extern char g_14009c000;
extern char g_14009c008;
extern char g_14009c010;

int VM_1()
{
    int tmp_101;
    int tmp_240; 
    unsigned long v0; 
    unsigned long v1;
    unsigned long long v2; 
    unsigned long v3; 
    unsigned long v4; 
    unsigned long v5; 
    unsigned long v6; 
    unsigned long v7;  
    unsigned long v8; 
    unsigned long v9;  
    unsigned long v10;  
    unsigned long v11;  
    unsigned long long v12;  
    unsigned long long v13;  
    unsigned int v14;  
    unsigned long v15;  
    unsigned long v16;  
    unsigned long v17;  
    unsigned long v19;  
    unsigned long v20;  
    unsigned long v21;  

    v16 = stack_base + -8;
    v16 = 8 + v16;
    v15 = stack_base + -16;
    v15 = 16 + v15;
    v16 = !(v15) & !(v16);
    tmp_101 = v19;
    tmp_240 = v20;
    v2 = 132 | tmp_101 << 21 & 0x200000 | tmp_240 << 18 & 0x40000;
    v15 = v2;
    v17 = v16 + 56;
    v16 = stack_base + -8;
    v16 = v17;
    v17 = !(v16) | !(v17);
    v13 = v17;
    v13 = 32 + v13;
    v3 = v13;
    v6 = v3;
    scanf(&g_14009c000, (unsigned int)v6);
    v11 = stack_base + -60;
    v11 = 4 + v11;
    v11 = 32 + v11;
    v13 = v15;
    v10 = stack_base + -64;
    v11 = v13;
    v13 = !(v11) & !(v13);
    v14 = v13 + 5;
    v0 = [D] amd64g_calculate_rflags_all(0x3<64>, Conv(32->64, Load(addr=stack_base-64, size=4, endness=Iend_LE)), 0x5<64>, 0x0<64>) | (v21 >> 21 == 1? 1 : 0) << 21 & 0x200000 | (v21 >> 18 == 1? 1 : 0) << 18 & 0x40000;
    v11 = v0;
    v5 = v11;
    v11 = stack_base + -60;
    v13 = v14;
    v0 = [D] amd64g_calculate_rflags_all(0x13<64>, Conv(32->64, ((Not Load(addr=stack_base-64, size=4, endness=Iend_LE)) & (Not Load(addr=stack_base-60, size=4, endness=Iend_LE)))), 0x0<64>, 0x0<64>) | (v21 >> 21 == 1? 1 : 0) << 21 & 0x200000 | (v21 >> 18 == 1? 1 : 0) << 18 & 0x40000;
    v11 = v0;
    v4 = v11;
    v13 = v5;
    v13 = -2070 | !(v13);
    v10 = stack_base + -64;
    v10 = v13;
    v13 = !(v10) & !(v13);
    v10 = v4;
    v9 = v4;
    v10 = !(v9) | !(v10);
    v10 = -2070 & !(v10);
    v13 = v10 + v13;
    v1 = v13;
    v12 = v1;
    v12 = 64 & !(v12);
    v13 = v12 >> 6;
    if (v13 == 1)
        v8 = printf(&g_14009c010);
    else
        v7 = printf(&g_14009c008);
    return 0;
}


==> figures/for_hash_themida_deobs.c <==
while (true) {
    *((int *)&flag) = calculate_flags(...)
    if (((char)flag & 64))
        break;
    tmp = hash * 32;
    tmp = tmp + hash;
    v2 = tmp;
    tmp = *((long long *)&input);
    tmp = v2 + 
      (long long)((0 CONCAT tmp) /m 10 >> 64);
    hash = tmp;
    tmp = tmp - 0 >> 3;
    tmp = hash ^ tmp;
    hash = tmp;
    tmp = *((long long *)&input);
    input = (0 CONCAT tmp) /m 10;
}
*((int *)&flag) = calculate_flags(...226292709949525...);
if (((char)flag & 64)) {
    printf("Correct!");
} else {
    addr = &str_wrong;
    printf("Wrong!");
}

==> figures/hunatcha.cpp <==
int InfectDrives(void){

  char IFile[256], NewFile[256], Autorun[256], InfFile[256];
  GetSystemDirectory(IFile,sizeof(IFile));
  strcat(IFile,"\\updater.exe");
  int i;
    for(i = 0; Inf_Drives[i]; i++) {
      memset(NewFile,'\0',sizeof(NewFile));
      memset(Autorun,'\0',sizeof(Autorun));
      memset(InfFile,'\0',sizeof(InfFile));
      strcpy(NewFile,Inf_Drives[i]);
      strcpy(Autorun,Inf_Drives[i]);
      strcat(NewFile,"\\allow.exe");
      strcat(Autorun,"\\autorun.inf");
      if(CopyFile(IFile,NewFile,FALSE)) {
        sprintf(InfFile,
          "[autorun]\r\nopen=allow.exe\r\naction=Open folder to view files\r\n");
        SetFileAttributes(NewFile, FILE_ATTRIBUTE_HIDDEN | FILE_ATTRIBUTE_NOT_CONTENT_INDEXED);
        SetFileAttributes(Autorun, FILE_ATTRIBUTE_HIDDEN | FILE_ATTRIBUTE_NOT_CONTENT_INDEXED);
      }
    }

  return 0;
}

==> figures/if_test.c <==
#include<stdio.h>
void main()
{	
	int input;
	scanf("%d", &input);
	if (input == 5)
		printf("Correct");
	else
		printf("Wrong");
	return;
}

==> figures/netsky_original_trunc.c <==


for (i = 0; i < cProcesses; i++) {
  
  
  
  
  
  strcpy(szName, "Unknown");
  
  hProc = OpenProcess(
    PROCESS_QUERY_INFORMATION | PROCESS_VM_READ, 
    FALSE, aiPID[i]);
  if (hProc) {
  
  
    if (lpfEnumProcessModules(hProc, &hMod, sizeof(hMod), &iCbneeded)) {
  
  
        iLen = lpfGetModuleBaseName(hProc, hMod, szName, sizeof(szName));
      }            
  }
  CloseHandle(hProc);
  if (strcmp(_strupr(szName), szToTermUpper) == 0) {
  
  
  
  
  
  
    hProc = OpenProcess(PROCESS_TERMINATE, FALSE, aiPID[i]);
    if (hProc) {
      if (TerminateProcess(hProc, 0)) {
          CloseHandle(hProc);
          FreeLibrary(hInstLib);
          return 0;} 
      else {
          CloseHandle(hProc);
          FreeLibrary(hInstLib);
          return -1; }} 
      else {
          FreeLibrary(hInstLib);
          return -1; 
      }}}


       

==> figures/netsky_renamed_decomp_trunc.c <==
g_sp_addr = &v0;
v1 = 0;
while (true){
  ...
  if (!((char)g_flags & 1)){
    FreeLibrary(v3);
    v19 = 0;
  } else {
    strcpy(&g_sp_addr[67].f_28, &g_7ff75a9f3050);
    ...
    v20 = OpenProcess(1040, 0, g_PID);
    ...
    if (!((char)g_flags & 64)){
      ...
      (unsigned int)v22 = K32EnumProcessModules(..., ..., 8, ...);
      ...
      if (!((char)g_flags & 64)){
        K32GetModuleBaseNameA(..., ..., ..., 260);
        g_sp_addr = &v0;
      }}
    CloseHandle(g_sp_addr->f_28);
    v23 = strupr(&v9);
    v24 = strcmp(v23, &v10);
    ...
    if (!((char)g_flags & 64)){
      g_i = g_sp_addr->f_20;
      g_i = g_i + 1;
      g_sp_addr->f_20 = g_i; 
    } else { ...
      v25 = OpenProcess(1, 0, g_PID);
      ...
      if (((char)g_flags & 64)) {
        FreeLibrary(g_sp_addr->f_30);
        v19 = -1; 
      } else {
        (unsigned int)v26 = TerminateProcess(g_sp_addr->f_28, 0);
        ...
        if (!((char)g_flags & 64)) {
          CloseHandle(g_sp_addr->f_28);
          FreeLibrary(v3);
          v19 = 0;} 
        else{
          CloseHandle(g_sp_addr->f_28);
          FreeLibrary(v3);
          v19 = -1;
  }}}}}


==> figures/prev_paper_decomp.c <==
// positive sp value has been detected, the output may be wrong!
void __usercall __noreturn start(int a1@<ebp>, int a2, int a3, int a4)
{
  int v4; // eax
  unsigned int v5; // kr00_4
  unsigned int v6; // kr04_4
  int v7; // ecx
  unsigned int v8; // kr08_4
  int v9; // [esp+50h] [ebp-44h]
  const char *v10; // [esp+54h] [ebp-40h]
  __int64 v11; // [esp+5Ch] [ebp-38h]
  int v12; // [esp+66h] [ebp-2Eh]
  int v13; // [esp+68h] [ebp-2Ch]
  char *v14; // [esp+74h] [ebp-20h]
  __int64 v15; // [esp+78h] [ebp-1Ch]
  _BYTE v16[14]; // [esp+80h] [ebp-14h]
  int retaddr; // [esp+94h] [ebp+0h]

  while ( 1 )
  {
    strcpy(v14, (const char *)v15);
b2:
    HIWORD(v12) = 1040;
    MEMORY[0x12E7A8] = 0;
    v4 = ((int (*)(void))OpenProcess)();
    if ( *(_DWORD *)(a1 - 4628) )
    {
      v13 = v4;
      v6 = __readeflags();
      MEMORY[0x40421C] = v6;
      v7 = (unsigned __int8)(v6 & 0x40) >> 6;
      MEMORY[0x404220] = 2 * ((((unsigned __int8)v7 ^ 1) & 1) == 0);
      ((void (__stdcall __noreturn *)(_DWORD, _DWORD, _DWORD, _DWORD, int, int, _DWORD, int, char *, _DWORD, _DWORD, _DWORD, _DWORD, _DWORD))TerminateProcess)(
        MEMORY[0x12EBA0], 0, v11, HIDWORD(v11), ~(v7 ^ 1), v13, 0, 1074, v14, v15, HIDWORD(v15), *(_DWORD *)v16, *(_DWORD *)&v16[4], *(_DWORD *)&v16[8]);
    }
    LOWORD(v12) = 0;
    HIDWORD(v11) = 4211200;
    MEMORY[0x404200] = v12;
    MEMORY[0x404218] = HIDWORD(v15);
    *(_DWORD *)v16 = v4;
    v5 = __readeflags();
    *(_DWORD *)&v16[8] = v5;
    while ( 1 )
    {
      MEMORY[0x40421C] = *(_DWORD *)&v16[10];
      MEMORY[0x404220] = 2 * (((((unsigned __int8)(BYTE2(v5) & 0x40) >> 6) ^ 1) & 1) == 0);
      if ( MEMORY[0x404220] )
        break;
      *(_DWORD *)&v16[6] = MEMORY[0x40420C];
      *(_DWORD *)&v16[2] = *(_DWORD *)&v16[10];
      *(_DWORD *)((char *)&v15 + 2) = MEMORY[0x12E7A4] - 722276054 + 722275462;
      HIWORD(v11) = MEMORY[0x12EBA0];
      *(_DWORD *)((char *)&v11 + 2) = 4231247;
      LOWORD(v11) = MEMORY[0x40421A];
      HIWORD(v10) = MEMORY[0x404200];
      ((void (*)(void))EnumProcessModules)();
      MEMORY[0x404204] = 0x1000000;
      ((void (__cdecl *)(int, int, int))GetModuleBaseNameA)(4231257, 0x1000000, 260);
      ((void (__cdecl *)(int, _DWORD))CloseHandle)(4231267, MEMORY[0x12EBA0]);
      while ( 1 )
      {
        LOWORD(v10) = (unsigned int)_strupr((char *)0x40906D) >> 16;
        strcmp((const char *)0x409077, v10);
        if ( v9 )
          break;
        v8 = __readeflags();
        MEMORY[0x40421C] = v8;
        MEMORY[0x404220] = 2 * ((((unsigned __int8)(v8 & 0x40) >> 6) & 1) == 0);
        if ( MEMORY[0x404220] )
          goto b2;
        LODWORD(v11) = -568;
      }
      __readeflags();
    }
    retaddr = 4204348;
  }
}

==> figures/prev_paper_decomp_trunc.c <==


while ( 1 )
{
  
  
  
  
  strcpy(v14, (const char *)v15);
  ...   
  v4 = ((int (*)(void))OpenProcess)();
  if ( *(_DWORD *)(a1 - 4628) ){
    ...
    TerminateProcess(
      MEMORY[0x12EBA0], 0, v11, v11, ~(v7 ^ 1), v13, 0, 1074, v14, v15, v15, v16, &v16[4], &v16[8]);
    ...}
  ...
  while ( 1 ){
    ...
    if ( MEMORY[0x404220] )
      break;
    ...      
    ((void (*)(void))EnumProcessModules)();
    MEMORY[0x404204] = 0x1000000;
    GetModuleBaseNameA(4231257, 0x1000000, 260);
    CloseHandle(4231267, MEMORY[0x12EBA0]);
    while ( 1 ) {
      LOWORD(v10) = _strupr((char *)0x40906D) >> 16;
      strcmp((const char *)0x409077, v10);
      if ( v9 )
        break;
      v8 = __readeflags();
      MEMORY[0x40421C] = v8;
      MEMORY[0x404220] = 2 * ((((unsigned __int8)(v8 & 0x40) >> 6) & 1) == 0);
      if ( MEMORY[0x404220] )
        goto b2;
      LODWORD(v11) = -568;
    }
    __readeflags();
  }
  retaddr = 4204348;
}







==> single_plot_for_time.py <==
# import matplotlib.pyplot as plt
# import matplotlib as mpl
# import matplotlib.font_manager
# import numpy as np
# import pandas as pd
# import shutil
# from pathlib import Path

# # Font setup - Add Times font to matplotlib
# source_font_path = Path("Times.ttf")
# mpl_fonts_dir = Path(mpl.get_data_path(), "fonts/ttf")
# destination_font_path = mpl_fonts_dir / source_font_path.name
# if not destination_font_path.exists():
#     shutil.copy(source_font_path, destination_font_path)
#     print(f"Copied {source_font_path} to {destination_font_path}")
# fpath = Path(mpl.get_data_path(), "fonts/ttf/Times.ttf")
# prop = matplotlib.font_manager.FontProperties(fname=fpath)

# # Clear font cache to recognize new font (compatible with different matplotlib versions)
# try:
#     matplotlib.font_manager._rebuild()
# except AttributeError:
#     matplotlib.font_manager.fontManager.__init__()

# # Set Times as default font for all text
# plt.rcParams['font.family'] = prop.get_name()
# plt.rcParams['font.serif'] = [prop.get_name()]

# # Data (with commented entries removed)
# data = [
#     ['blaster_vmp', 33.93, 101.49, 74.14, 55.04, 'VMP'],
#     ['hunatcha_themida', 111.46, 373.88, 122.48, 2.19, 'Themida'],
#     ['open-source-curl-themida', 72.41, 153.47, 99.9, 1.12, 'Themida'],
#     ['open-source-libpng-vmp', 195.9, 646.42, 230.05, 10.68, 'VMP'],
#     ['blaster_tiger_themida', 22.16, 35.39, 44.62, 1.58, 'Themida'],
#     ['cairuh_vmp', 30.63, 21.47, 50.95, 2.87, 'VMP'],
#     ['newstar_backdoor_vmp', 3.1, 3.74, 12.19, 0.61, 'VMP'],
#     ['newstar_infect_themida', 32.78, 112.45, 69.59, 3.74, 'Themida'],
#     ['newstar_infect_vmp', 2.21, 6.17, 10.32, 0.38, 'VMP'],
#     ['newstar_backdoor_themida', 51.89, 165.71, 112.28, 2.92, 'Themida'],
#     ['blaster_themida', 123.27, 296.09, 113.99, 2.34, 'Themida'],
#     ['smt_no_solve_themida', 50.14, 161.65, 96.96, 17.32, 'Themida'],
#     ['open-source-curl-vmp', 50.2, 115.19, 80.28, 2.59, 'VMP'],
#     ['hunatcha_vmp', 4.49, 8.58, 15.44, 0.61, 'VMP'],
#     ['cairuh_themida', 153.85, 165.36, 172.69, 2.41, 'Themida'],
#     ['blaster_dolphin_themida', 118.62, 186.5, 95.89, 1.89, 'Themida'],
#     ['huffman_themida', 137.46, 408.61, 146.16, 2.67, 'Themida'],
#     ['huffman_vmp', 17.65, 44.77, 58.25, 3.35, 'VMP'],
#     ['smt_no_solve_vmp', 25.86, 44.61, 25.67, 4.04, 'VMP'],
#     ['open-source-libpng-themida', 195.54, 210.18, 129.89, 5.33, 'Themida'],
#     ['open-source-zlib-gz-read-themida', 87.06, 242.85, 111.93, 7.29, 'Themida'],
#     ['open-source-zlib-gz-read-vmp', 83.64, 384.24, 173.08, 9.62, 'VMP'],
#     ['open-source-sqlite-vmprotect', 185.29, 357.52, 91.89, 2.78, 'VMP'],
#     ['open-source-SDL-vmp', 103.07, 301.64, 94.53, 7.65, 'VMP'],
#     ['open-source-SDL-themida', 238.75, 631.95, 137.25, 6.11, 'Themida'],
#     ['netsky1_vmp', 35.73, 306.86, 127.22, 8.52, 'VMP'],
#     ['netsky1_themida', 52.25, 127.98, 104.73, 1.76, 'Themida']
# ]

# # Create DataFrame
# columns = ['name', 'emulation', 'symbolization', 'simplification', 'decompilation', 'vm_protect']
# df = pd.DataFrame(data, columns=columns)

# # Process protection types
# df['protection_type'] = df['vm_protect'].apply(lambda x: 'VMProtect' if x == 'VMP' else 'Themida')

# # Calculate total time and sort
# df['total'] = df['emulation'] + df['symbolization'] + df['simplification'] + df['decompilation']
# df_sorted = df.sort_values('total').reset_index(drop=True)
# df_sorted['index'] = range(1, len(df_sorted) + 1)

# # Define colors that are distinguishable in black and white
# colors = {
#     'emulation': '#1f77b4',      # Blue
#     'symbolization': '#d62728',  # Red  
#     'simplification': '#2ca02c', # Green
#     'decompilation': '#ff7f0e'   # Orange
# }

# # =============================================================================
# # PLOT 1: SIDE-BY-SIDE SUBPLOTS
# # =============================================================================

# def plot_side_by_side():
#     """Create side-by-side subplots for VMP and Themida"""
#     fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(16, 8), sharey=True)
    
#     # Filter data by protection type
#     vmp_data = df_sorted[df_sorted['protection_type'] == 'VMProtect'].reset_index(drop=True)
#     themida_data = df_sorted[df_sorted['protection_type'] == 'Themida'].reset_index(drop=True)
    
#     # Plot VMP samples on left subplot
#     width = 0.8
#     x_vmp = range(1, len(vmp_data) + 1)
    
#     # Stacked bars for VMP
#     ax1.bar(x_vmp, vmp_data['emulation'], width, label='Emulation', 
#             color=colors['emulation'], edgecolor='white', linewidth=0.5)
#     ax1.bar(x_vmp, vmp_data['symbolization'], width, bottom=vmp_data['emulation'],
#             label='Symbolization', color=colors['symbolization'], edgecolor='white', linewidth=0.5)
#     ax1.bar(x_vmp, vmp_data['simplification'], width, 
#             bottom=vmp_data['emulation'] + vmp_data['symbolization'],
#             label='Simplification', color=colors['simplification'], edgecolor='white', linewidth=0.5)
#     ax1.bar(x_vmp, vmp_data['decompilation'], width,
#             bottom=vmp_data['emulation'] + vmp_data['symbolization'] + vmp_data['simplification'],
#             label='Decompilation', color=colors['decompilation'], edgecolor='white', linewidth=0.5)
    
#     # Plot Themida samples on right subplot
#     x_themida = range(1, len(themida_data) + 1)
    
#     # Stacked bars for Themida
#     ax2.bar(x_themida, themida_data['emulation'], width, 
#             color=colors['emulation'], edgecolor='white', linewidth=0.5)
#     ax2.bar(x_themida, themida_data['symbolization'], width, bottom=themida_data['emulation'],
#             color=colors['symbolization'], edgecolor='white', linewidth=0.5)
#     ax2.bar(x_themida, themida_data['simplification'], width,
#             bottom=themida_data['emulation'] + themida_data['symbolization'],
#             color=colors['simplification'], edgecolor='white', linewidth=0.5)
#     ax2.bar(x_themida, themida_data['decompilation'], width,
#             bottom=themida_data['emulation'] + themida_data['symbolization'] + themida_data['simplification'],
#             color=colors['decompilation'], edgecolor='white', linewidth=0.5)
    
#     # Customize left subplot (VMP)
#     ax1.set_title('VMProtect Samples', fontsize=14, fontweight='bold', pad=20)
#     ax1.set_xlabel('Sample Index', fontsize=12)
#     ax1.set_ylabel('Execution Time (seconds)', fontsize=12)
#     ax1.set_xticks(x_vmp)
#     ax1.set_xticklabels([name.replace('_', ' ') for name in vmp_data['name']], 
#                         rotation=45, ha='right', fontsize=8)
#     ax1.grid(True, alpha=0.3)
#     ax1.legend(loc='upper left', fontsize=10)
    
#     # Customize right subplot (Themida)
#     ax2.set_title('Themida Samples', fontsize=14, fontweight='bold', pad=20)
#     ax2.set_xlabel('Sample Index', fontsize=12)
#     ax2.set_xticks(x_themida)
#     ax2.set_xticklabels([name.replace('_', ' ') for name in themida_data['name']], 
#                         rotation=45, ha='right', fontsize=8)
#     ax2.grid(True, alpha=0.3)
    
#     # Add main title
#     fig.suptitle('Figure A: Side-by-Side Comparison of Protection Schemes', 
#                  fontsize=16, fontweight='bold', y=0.95)
    
#     plt.tight_layout(rect=[0, 0.05, 1, 0.93])
#     return fig

# # =============================================================================
# # PLOT 2: VERTICAL LINE SEPARATOR
# # =============================================================================

# def plot_vertical_line():
#     """Create plot with vertical line separating VMP and Themida"""
#     fig, ax = plt.subplots(figsize=(14, 8))
    
#     # Create stacked bar chart
#     width = 0.8
#     x = df_sorted['index']
    
#     # Plot stacked bars
#     bars1 = ax.bar(x, df_sorted['emulation'], width, label='Emulation', 
#                    color=colors['emulation'], edgecolor='white', linewidth=0.5)
#     bars2 = ax.bar(x, df_sorted['symbolization'], width, bottom=df_sorted['emulation'],
#                    label='Symbolization', color=colors['symbolization'], edgecolor='white', linewidth=0.5)
#     bars3 = ax.bar(x, df_sorted['simplification'], width,
#                    bottom=df_sorted['emulation'] + df_sorted['symbolization'],
#                    label='Simplification', color=colors['simplification'], edgecolor='white', linewidth=0.5)
#     bars4 = ax.bar(x, df_sorted['decompilation'], width,
#                    bottom=df_sorted['emulation'] + df_sorted['symbolization'] + df_sorted['simplification'],
#                    label='Decompilation', color=colors['decompilation'], edgecolor='white', linewidth=0.5)
    
#     # Find boundary between VMP and Themida
#     vmp_count = sum(1 for _, row in df_sorted.iterrows() if row['protection_type'] == 'VMProtect')
#     separator_x = vmp_count + 0.5
    
#     # Add vertical separator line
#     ax.axvline(x=separator_x, color='red', linestyle='--', linewidth=3, alpha=0.8, zorder=5)
    
#     # Add section labels with background boxes
#     y_label_pos = ax.get_ylim()[1] if hasattr(ax, '_get_ylim') else df_sorted['total'].max() * 0.95
    
#     # VMProtect label
#     ax.text(vmp_count/2, y_label_pos * 0.95, f'VMProtect (n={vmp_count})', 
#             ha='center', va='top', fontsize=12, fontweight='bold',
#             bbox=dict(boxstyle='round,pad=0.5', facecolor='lightblue', alpha=0.8, edgecolor='navy'))
    
#     # Themida label
#     themida_count = len(df_sorted) - vmp_count
#     ax.text(vmp_count + themida_count/2, y_label_pos * 0.95, f'Themida (n={themida_count})', 
#             ha='center', va='top', fontsize=12, fontweight='bold',
#             bbox=dict(boxstyle='round,pad=0.5', facecolor='lightcoral', alpha=0.8, edgecolor='darkred'))
    
#     # Customize plot
#     ax.set_xlabel('Sample Index (sorted by total time)', fontsize=12)
#     ax.set_ylabel('Execution Time (seconds)', fontsize=12)
#     ax.set_title('Figure B: Vertical Line Separation', fontsize=14, fontweight='bold', pad=20)
    
#     # Set axis limits and ticks
#     ax.set_xlim(0.5, len(df_sorted) + 0.5)
#     ax.set_ylim(0, df_sorted['total'].max() * 1.05)
    
#     # Add sample names on x-axis
#     sample_names = [name.replace('_', ' ').replace('-', ' ') for name in df_sorted['name']]
#     ax.set_xticks(x)
#     ax.set_xticklabels(sample_names, rotation=45, ha='right', fontsize=8)
    
#     ax.grid(True, alpha=0.3)
#     ax.legend(loc='upper left', fontsize=11)
    
#     plt.tight_layout()
#     return fig

# # =============================================================================
# # PLOT 3: GROUPED WITH SPACING
# # =============================================================================

# def plot_grouped_spacing():
#     """Create plot with grouped spacing between protection types"""
#     fig, ax = plt.subplots(figsize=(14, 8))
    
#     # Group data by protection type first, then sort within groups
#     vmp_data = df[df['protection_type'] == 'VMProtect'].sort_values('total').reset_index(drop=True)
#     themida_data = df[df['protection_type'] == 'Themida'].sort_values('total').reset_index(drop=True)
    
#     # Create positions with gap
#     vmp_positions = np.arange(1, len(vmp_data) + 1)
#     gap_size = 3  # Gap between groups
#     themida_positions = np.arange(len(vmp_data) + gap_size + 1, 
#                                   len(vmp_data) + gap_size + len(themida_data) + 1)
    
#     width = 0.8
    
#     # Plot VMP group (stacked bars)
#     ax.bar(vmp_positions, vmp_data['emulation'], width, label='Emulation',
#            color=colors['emulation'], edgecolor='white', linewidth=0.5)
#     ax.bar(vmp_positions, vmp_data['symbolization'], width, bottom=vmp_data['emulation'],
#            color=colors['symbolization'], edgecolor='white', linewidth=0.5)
#     ax.bar(vmp_positions, vmp_data['simplification'], width,
#            bottom=vmp_data['emulation'] + vmp_data['symbolization'],
#            color=colors['simplification'], edgecolor='white', linewidth=0.5)
#     ax.bar(vmp_positions, vmp_data['decompilation'], width,
#            bottom=vmp_data['emulation'] + vmp_data['symbolization'] + vmp_data['simplification'],
#            color=colors['decompilation'], edgecolor='white', linewidth=0.5)
    
#     # Plot Themida group (stacked bars) 
#     ax.bar(themida_positions, themida_data['emulation'], width,
#            color=colors['emulation'], edgecolor='white', linewidth=0.5)
#     ax.bar(themida_positions, themida_data['symbolization'], width, bottom=themida_data['emulation'],
#            color=colors['symbolization'], edgecolor='white', linewidth=0.5)
#     ax.bar(themida_positions, themida_data['simplification'], width,
#            bottom=themida_data['emulation'] + themida_data['symbolization'],
#            color=colors['simplification'], edgecolor='white', linewidth=0.5)
#     ax.bar(themida_positions, themida_data['decompilation'], width,
#            bottom=themida_data['emulation'] + themida_data['symbolization'] + themida_data['simplification'],
#            color=colors['decompilation'], edgecolor='white', linewidth=0.5)
    
#     # Add group labels with background shading
#     max_y = max(vmp_data['total'].max(), themida_data['total'].max())
    
#     # VMP background shading
#     ax.axvspan(0.5, len(vmp_data) + 0.5, alpha=0.1, color='blue', zorder=0)
#     # Themida background shading
#     ax.axvspan(len(vmp_data) + gap_size + 0.5, len(vmp_data) + gap_size + len(themida_data) + 0.5, 
#                alpha=0.1, color='red', zorder=0)
    
#     # Group labels
#     ax.text(len(vmp_data)/2, max_y * 1.02, f'VMProtect (n={len(vmp_data)})', 
#             ha='center', va='bottom', fontsize=12, fontweight='bold',
#             bbox=dict(boxstyle='round,pad=0.3', facecolor='lightblue', alpha=0.8))
    
#     ax.text(len(vmp_data) + gap_size + len(themida_data)/2, max_y * 1.02, f'Themida (n={len(themida_data)})', 
#             ha='center', va='bottom', fontsize=12, fontweight='bold',
#             bbox=dict(boxstyle='round,pad=0.3', facecolor='lightcoral', alpha=0.8))
    
#     # Customize plot
#     ax.set_xlabel('Samples (grouped by protection type)', fontsize=12)
#     ax.set_ylabel('Execution Time (seconds)', fontsize=12)
#     ax.set_title('Figure C: Grouped with Spacing', fontsize=14, fontweight='bold', pad=20)
    
#     # Set x-tick labels
#     all_positions = list(vmp_positions) + list(themida_positions)
#     all_labels = [name.replace('_', ' ') for name in vmp_data['name']] + \
#                  [name.replace('_', ' ') for name in themida_data['name']]
    
#     ax.set_xticks(all_positions)
#     ax.set_xticklabels(all_labels, rotation=45, ha='right', fontsize=8)
#     ax.set_xlim(0.5, len(vmp_data) + gap_size + len(themida_data) + 0.5)
#     ax.set_ylim(0, max_y * 1.1)
    
#     # Add legend only for first group to avoid duplication
#     handles, labels = ax.get_legend_handles_labels()
#     unique_labels = []
#     unique_handles = []
#     for handle, label in zip(handles, labels):
#         if label not in unique_labels:
#             unique_labels.append(label)
#             unique_handles.append(handle)
    
#     ax.legend(unique_handles, unique_labels, loc='upper left', fontsize=11)
#     ax.grid(True, alpha=0.3)
    
#     plt.tight_layout()
#     return fig

# # =============================================================================
# # CREATE ALL THREE PLOTS
# # =============================================================================

# if __name__ == "__main__":
#     # Create the three plots
#     print("Creating Side-by-Side plot...")
#     fig1 = plot_side_by_side()
    
#     print("Creating Vertical Line plot...")
#     fig2 = plot_vertical_line()
    
#     print("Creating Grouped Spacing plot...")
#     fig3 = plot_grouped_spacing()
    
#     # Save the figures (uncomment to save)
#     # fig1.savefig('plot_side_by_side.pdf', dpi=300, bbox_inches='tight')
#     # fig1.savefig('plot_side_by_side.png', dpi=300, bbox_inches='tight')
    
#     # fig2.savefig('plot_vertical_line.pdf', dpi=300, bbox_inches='tight')
#     # fig2.savefig('plot_vertical_line.png', dpi=300, bbox_inches='tight')
    
#     # fig3.savefig('plot_grouped_spacing.pdf', dpi=300, bbox_inches='tight')
#     # fig3.savefig('plot_grouped_spacing.png', dpi=300, bbox_inches='tight')
    
#     # Display all plots
#     plt.show()
    
#     # Print summary
#     print(f"\nSummary:")
#     print(f"Total samples: {len(df)}")
#     print(f"VMProtect samples: {len(df[df['protection_type'] == 'VMProtect'])}")
#     print(f"Themida samples: {len(df[df['protection_type'] == 'Themida'])}")
#     print(f"Time range: {df['total'].min():.1f}s - {df['total'].max():.1f}s")


import matplotlib.pyplot as plt
import matplotlib as mpl
import matplotlib.font_manager
import numpy as np
import pandas as pd
import shutil
from pathlib import Path

# Font setup - Add Times font to matplotlib
source_font_path = Path("Times.ttf")
mpl_fonts_dir = Path(mpl.get_data_path(), "fonts/ttf")
destination_font_path = mpl_fonts_dir / source_font_path.name
if not destination_font_path.exists():
    shutil.copy(source_font_path, destination_font_path)
    print(f"Copied {source_font_path} to {destination_font_path}")
fpath = Path(mpl.get_data_path(), "fonts/ttf/Times.ttf")
prop = matplotlib.font_manager.FontProperties(fname=fpath)

# Clear font cache to recognize new font (compatible with different matplotlib versions)
try:
    matplotlib.font_manager._rebuild()
except AttributeError:
    matplotlib.font_manager.fontManager.__init__()

# Set Times as default font for all text
plt.rcParams['font.family'] = prop.get_name()
plt.rcParams['font.serif'] = [prop.get_name()]

# Data (with commented entries removed)
# clsuter run numbers
# data = [
#     ['blaster_vmp', 33.93, 101.49, 74.14, 55.04, 'VMP'],
#     ['hunatcha_themida', 111.46, 373.88, 122.48, 2.19, 'Themida'],
    
#     ['cairuh_vmp', 30.63, 21.47, 50.95, 2.87, 'VMP'],
#     ['newstar_backdoor_vmp', 3.1, 3.74, 12.19, 0.61, 'VMP'],
#     ['newstar_infect_themida', 32.78, 112.45, 69.59, 3.74, 'Themida'],
#     ['newstar_infect_vmp', 2.21, 6.17, 10.32, 0.38, 'VMP'],
#     ['newstar_backdoor_themida', 51.89, 165.71, 112.28, 2.92, 'Themida'],
#     ['blaster_themida', 123.27, 296.09, 113.99, 2.34, 'Themida'],
#     ['smt_no_solve_themida', 50.14, 161.65, 96.96, 17.32, 'Themida'],

#     ['hunatcha_vmp', 4.49, 8.58, 15.44, 0.61, 'VMP'],
#     ['cairuh_themida', 153.85, 165.36, 172.69, 2.41, 'Themida'],
#     ['huffman_themida', 137.46, 408.61, 146.16, 2.67, 'Themida'],
#     ['huffman_vmp', 17.65, 44.77, 58.25, 3.35, 'VMP'],
#     ['smt_no_solve_vmp', 25.86, 44.61, 25.67, 4.04, 'VMP'],
#     ['curl-vmp', 50.2, 115.19, 80.28, 2.59, 'VMP'],
#     ['curl-themida', 72.41, 153.47, 99.9, 1.12, 'Themida'],
#     ['libpng-vmp', 195.9, 646.42, 230.05, 10.68, 'VMP'],
#     ['libpng-themida', 195.54, 210.18, 129.89, 5.33, 'Themida'],
#     ['zlib-themida', 87.06, 242.85, 111.93, 7.29, 'Themida'],

#     ['zlib-vmp', 83.64, 384.24, 173.08, 9.62, 'VMP'],
#     # ['sqlite-vmprotect', 185.29, 357.52, 91.89, 2.78, 'VMP'],
#     ['sdl-vmp', 103.07, 301.64, 94.53, 7.65, 'VMP'],
#     ['sdl-themida', 238.75, 631.95, 137.25, 6.11, 'Themida'],
#     ['netsky1_vmp', 35.73, 306.86, 127.22, 8.52, 'VMP'],
#     ['netsky1_themida', 52.25, 127.98, 104.73, 1.76, 'Themida']
# ]

# server numbers
data = [
    ['newstar_infect_vmp', 1.79, 4.87, 8.67, 0.32, 'VMP'],
    ['netsky1_vmp', 14.49, 126.69, 62.35, 4.42, 'VMP'],
    ['newstar_backdoor_themida', 37.72, 116.23, 78.82, 0.85, 'Themida'],
    ['libpng-themida', 143.32, 162.33, 104.53, 4.02, 'Themida'],
    ['curl-themida', 48.74, 96.85, 74.99, 0.9, 'Themida'],
    ['smt_no_solve_themida', 28.28, 90.87, 35.19, 1.39, 'Themida'],
    ['cairuh_vmp', 20.51, 15.81, 34.4, 2.08, 'VMP'],
    ['newstar_infect_themida', 21.07, 76.67, 52.73, 2.84, 'Themida'],
    ['huffman_themida', 89.66, 308.37, 115.49, 2.15, 'Themida'],
    ['libpng-vmp', 83.95, 281.04, 139.43, 6.81, 'VMP'],
    ['hunatcha_vmp', 3.43, 6.43, 12.04, 0.48, 'VMP'],
    ['sdl-themida', 192.66, 512.72, 109.52, 4.59, 'Themida'],
    ['zlib-vmp', 69.3, 308.81, 140.51, 7.51, 'VMP'],
    ['newstar_backdoor_vmp', 2.09, 2.48, 8.99, 0.33, 'VMP'],
    ['curl-vmp', 36.25, 75.69, 60.07, 2.33, 'VMP'],
    ['netsky1_themida', 37.59, 89.41, 82.43, 1.41, 'Themida'],
    ['zlib-themida', 67.39, 194.25, 99.9, 6.18, 'Themida'],
    ['smt_no_solve_vmp', 16.23, 26.13, 18.3, 1.14, 'VMP'],
    ['cairuh_themida', 89.69, 114.99, 141.93, 1.8, 'Themida'],
    ['blaster_themida', 86.37, 210.64, 91.67, 1.98, 'Themida'],
    ['sdl-vmp', 74.03, 190.42, 76.02, 6.3, 'VMP'],
    ['huffman_vmp', 11.72, 32.1, 31.5, 2.49, 'VMP'],
    ['hunatcha_themida', 59.23, 245.98, 95.69, 1.61, 'Themida'],
    ['blaster_vmp', 18.31, 37.88, 32.04, 10.31, 'VMP'],
]
# Create DataFrame
columns = ['name', 'emulation', 'symbolization', 'simplification', 'decompilation', 'vm_protect']
df = pd.DataFrame(data, columns=columns)

# Process protection types
df['protection_type'] = df['vm_protect'].apply(lambda x: 'VMProtect' if x == 'VMP' else 'Themida')

# Calculate total time
df['total'] = df['emulation'] + df['symbolization'] + df['simplification'] + df['decompilation']

# =============================================================================
# EXTRACT BASE SAMPLE NAMES AND FIND PAIRS
# =============================================================================

def extract_base_name(sample_name):
    """Extract base name by removing protection suffixes"""
    # Remove common suffixes and protection indicators
    base = sample_name.replace('_vmp', '').replace('_themida', '').replace('-vmp', '').replace('-themida', '')
    base = base.replace('_vmprotect', '').replace('-vmprotect', '')
    return base

# Add base names to identify pairs
df['base_name'] = df['name'].apply(extract_base_name)

# Find samples that have both VMP and Themida versions
base_name_counts = df['base_name'].value_counts()
paired_bases = base_name_counts[base_name_counts >= 2].index.tolist()

print("Found paired samples:")
for base in paired_bases:
    matching_samples = df[df['base_name'] == base]
    print(f"  {base}: {list(matching_samples['vm_protect'])}")

# Filter to only paired samples
df_paired = df[df['base_name'].isin(paired_bases)].copy()

# Sort pairs by average total time of the pair
pair_avg_times = df_paired.groupby('base_name')['total'].mean().sort_values()
sorted_bases = pair_avg_times.index.tolist()

# Create the paired dataset in the correct order
paired_data = []
pair_positions = []
pair_labels = []
current_pos = 1

for base in sorted_bases:
    base_samples = df_paired[df_paired['base_name'] == base].sort_values('vm_protect', ascending=False)  # VMP first (V > T), then Themida
    
    for _, sample in base_samples.iterrows():
        paired_data.append(sample)
        pair_positions.append(current_pos)
        pair_labels.append(f"{base}\n({sample['vm_protect']})")
        current_pos += 1
    
    # Add small gap between pairs
    current_pos += 0.3

# Convert to DataFrame for plotting
df_plot = pd.DataFrame(paired_data).reset_index(drop=True)
df_plot['plot_position'] = pair_positions

# =============================================================================
# CREATE FIGURE
# =============================================================================

fig, ax = plt.subplots(figsize=(16, 10))

# Define better colors for VMP vs Themida (B&W compatible)
vmp_colors = {
    'emulation': '#E6F69D',      # Professional blue
    'symbolization': '#AADEA7',  # Deep magenta
    'simplification': '#64C2A6',  # Vibrant orange
    'decompilation': '#2D87B8'   # Strong red
}

themida_colors = {
    'emulation': '#EFFABC',      # Sky blue (lighter)
    'symbolization': '#C0E8BE',  # Plum (lighter)  
    'simplification': '#8BD3C7', # Gold (lighter)
    'decompilation': '#5BA3D0'   # Light salmon (lighter)
}

   

    # vmp_colors_2 = {
    #     'emulation': '#E6F69D',      # Light yellow-green
    #     'symbolization': '#AADEA7',  # Light green
    #     'simplification': '#64C2A6', # Teal
    #     'decompilation': '#2D87BB'   # Blue (enhanced for visibility)
    # }
    
    # themida_colors_2 = {
    #     'emulation': '#EFFABC',      # Lighter yellow-green
    #     'symbolization': '#C0E8BE',  # Lighter green  
    #     'simplification': '#8BD3C7', # Lighter teal
    #     'decompilation': '#5BA3D0'   # Lighter blue
    # }

# Plot bars with different colors for VMP vs Themida
width = 0.7
x_positions = df_plot['plot_position']

for i, (_, row) in enumerate(df_plot.iterrows()):
    x_pos = row['plot_position']
    
    # Choose color set based on protection type
    if row['vm_protect'] == 'VMP':
        color_set = vmp_colors
        edge_color = '#555555'    # Dark blue edge
        line_style = '-'          # Solid border
        line_width = 2.0
        hatch_pattern = None
        # hatch_color = None
    else:  # Themida
        color_set = themida_colors
        edge_color = '#555555'    # Saddle brown edge
        line_style = '--'         # Dashed border
        line_width = 2.0
        #hatch_pattern = '/' 
        # hatch_color = 'black'
        
    
    # Plot stacked bars
    ax.bar(x_pos, row['emulation'], width, 
           color=color_set['emulation'], edgecolor=edge_color, 
           linewidth=line_width, linestyle=line_style,  zorder=3)
    
    ax.bar(x_pos, row['symbolization'], width, bottom=row['emulation'],
           color=color_set['symbolization'], edgecolor=edge_color, 
           linewidth=line_width, linestyle=line_style, zorder=3)
    
    ax.bar(x_pos, row['simplification'], width, 
           bottom=row['emulation'] + row['symbolization'],
           color=color_set['simplification'], edgecolor=edge_color, 
           linewidth=line_width, linestyle=line_style,  zorder=3)
    
    ax.bar(x_pos, row['decompilation'], width,
           bottom=row['emulation'] + row['symbolization'] + row['simplification'],
           color=color_set['decompilation'], edgecolor=edge_color, 
           linewidth=line_width, linestyle=line_style,  zorder=3)

# =============================================================================
# ADD PAIR SEPARATORS
# =============================================================================

# Add vertical lines between pairs
pair_boundaries = []
current_pair_start = 1
for base in sorted_bases:
    pair_size = len(df_paired[df_paired['base_name'] == base])
    pair_end = current_pair_start + pair_size - 1
    
    if current_pair_start > 1:  # Don't add line beforefirst pair
        separator_x = current_pair_start - 0.5
        ax.axvline(x=separator_x, color='gray', linestyle=':', linewidth=1, alpha=0.6, zorder=2)
    
    current_pair_start = pair_end + 1.3  # Include gap

# =============================================================================
# CUSTOMIZE PLOT
# =============================================================================

ax.set_xlabel('Samples (VMP and Themida)', fontsize=12)
ax.set_ylabel('Execution Time (seconds)', fontsize=12)
# ax.set_title('Figure: Paired Sample Comparison - VMP vs Themida Protection', 
#              fontsize=14, fontweight='bold', pad=20)

# Set tick parameters
ax.tick_params(axis='both', which='major', labelsize=10, direction='in')
ax.tick_params(axis='both', which='minor', direction='in')

# Add grid
ax.grid(True, alpha=0.3, linestyle='-', linewidth=0.5, zorder=1)
ax.set_axisbelow(True)

# Set x-axis labels to show base names
unique_bases = []
base_positions = []
current_pos = 1

for base in sorted_bases:
    pair_size = len(df_paired[df_paired['base_name'] == base])
    center_pos = current_pos + (pair_size - 1) / 2
    unique_bases.append(base.replace('_', ' ').replace('-', ' ').replace("vmp", '').replace("themida", ''))
    print(unique_bases)
    base_positions.append(center_pos)
    current_pos += pair_size + 0.3

ax.set_xticks(base_positions)
ax.set_xticklabels(unique_bases, rotation=45, ha='right', fontsize=9)

# Set axis limits
ax.set_xlim(0.5, max(pair_positions) + 0.5)
ax.set_ylim(0, df_plot['total'].max() * 1.05)

# Add Y-axis tick labels
y_max = df_plot['total'].max()
y_ticks = np.arange(0, y_max * 1.05, step=max(100, int(y_max/10)))
ax.set_yticks(y_ticks)
ax.set_yticklabels([f'{int(y)}' for y in y_ticks], fontsize=10)

# Add minor ticks
ax.minorticks_on()

# Create custom legend with better colors
from matplotlib.patches import Patch
legend_elements = [
    Patch(facecolor=vmp_colors['emulation'], edgecolor='#1B4F72', linewidth=2.0, 
          linestyle='-', label='Emulation'),
    Patch(facecolor=vmp_colors['symbolization'], edgecolor='#1B4F72', linewidth=2.0, 
          linestyle='-', label='Symbolization'),  
    Patch(facecolor=vmp_colors['simplification'], edgecolor='#1B4F72', linewidth=2.0, 
          linestyle='-', label='Simplification'),
    Patch(facecolor=vmp_colors['decompilation'], edgecolor='#1B4F72', linewidth=2.0, 
          linestyle='-', label='Decompilation')
]

# Create two separate legends
legend1 = ax.legend(handles=legend_elements, loc='upper left', fontsize=10, 
                   frameon=True, fancybox=False, shadow=False, framealpha=1.0,
                   edgecolor='black', facecolor='white', title='VMProtect (solid)')
legend1.get_title().set_fontweight('bold')

# Add second legend for Themida
themida_legend_elements = [
    Patch(facecolor=themida_colors['emulation'], edgecolor='#555555', linewidth=2.0, 
          linestyle='--', label='Emulation'),
    Patch(facecolor=themida_colors['symbolization'], edgecolor='#555555', linewidth=2.0, 
          linestyle='--', label='Symbolization'),
    Patch(facecolor=themida_colors['simplification'], edgecolor='#555555', linewidth=2.0, 
          linestyle='--', label='Simplification'),
    Patch(facecolor=themida_colors['decompilation'], edgecolor='#555555', linewidth=2.0, 
          linestyle='--', label='Decompilation')
]

legend2 = ax.legend(handles=themida_legend_elements, loc='upper center', fontsize=10,
                   frameon=True, fancybox=False, shadow=False, framealpha=1.0,
                   edgecolor='black', facecolor='white', title='Themida (hacthed)')
legend2.get_title().set_fontweight('bold')

# Add the first legend back (matplotlib removes it when creating the second)
ax.add_artist(legend1)

# Add explanation text
# explanation = ("Each pair shows VMP (left, solid borders) and Themida (right, dashed borders) versions of the same binary.\n"
#                "Pairs are sorted by average total execution time. VMP uses professional colors, Themida uses lighter tones.")
# ax.text(0.02, 0.78, transform=ax.transAxes, fontsize=10, 
#         bbox=dict(boxstyle='round,pad=0.5', facecolor='lightyellow', alpha=0.9, edgecolor='gray'),
#         verticalalignment='top')

# Ensure scientific paper formatting
ax.spines['top'].set_visible(True)
ax.spines['right'].set_visible(True)
for spine in ax.spines.values():
    spine.set_linewidth(0.8)

# Add caption
# caption_text = ("Paired comparison of {} sample pairs showing VMProtect (left, solid borders, professional colors) and "
#                 "Themida (right, dashed borders, lighter colors) protection overhead. "
#                 "Each pair represents the same base binary with different protection schemes.").format(len(sorted_bases))

# fig.text(0.1, 0.02, caption_text, fontsize=10, style='italic', 
#          wrap=True, ha='left', va='bottom')

# Adjust layout
plt.subplots_adjust(bottom=0.25, top=0.90, left=0.08, right=0.95)

# Save the figure (uncomment to save)
# plt.savefig('figure_paired_samples.pdf', dpi=300, bbox_inches='tight')
# plt.savefig('figure_paired_samples.png', dpi=300, bbox_inches='tight')

# plt.tight_layout()
# plt.show()

# Print pairing information
print("\nPaired Sample Analysis:")
print(f"Found {len(sorted_bases)} sample pairs:")
for base in sorted_bases:
    base_samples = df_paired[df_paired['base_name'] == base]
    vmp_total = base_samples[base_samples['vm_protect'] == 'VMP']['total'].iloc[0] if len(base_samples[base_samples['vm_protect'] == 'VMP']) > 0 else 0
    themida_total = base_samples[base_samples['vm_protect'] == 'Themida']['total'].iloc[0] if len(base_samples[base_samples['vm_protect'] == 'Themida']) > 0 else 0
    
    if vmp_total > 0 and themida_total > 0:
        overhead = themida_total / vmp_total
        print(f"  {base}: VMP={vmp_total:.1f}s, Themida={themida_total:.1f}s, Overhead={overhead:.1f}x")
    else:
        print(f"  {base}: Only one protection type available")

print(f"\nTotal samples plotted: {len(df_plot)}")
print(f"Average Themida/VMP overhead: {df_paired[df_paired['vm_protect']=='Themida']['total'].mean() / df_paired[df_paired['vm_protect']=='VMP']['total'].mean():.1f}x")


from matplotlib.patches import Patch
import numpy as np

def plot_side_by_side(df_sorted, vmp_colors, themida_colors):
    
    df_sorted['protection_type'] = df_sorted['vm_protect'].apply(lambda x: 'VMProtect' if x == 'VMP' else 'Themida')

    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(16, 8), sharey=False)

    # Filter data by protection type
    vmp_data = df_sorted[df_sorted['protection_type'] == 'VMProtect'].reset_index(drop=True)
    themida_data = df_sorted[df_sorted['protection_type'] == 'Themida'].reset_index(drop=True)
    vmp_data = vmp_data.sort_values(by='base_name').reset_index(drop=True)
    themida_data = themida_data.sort_values(by='base_name').reset_index(drop=True)


    width = 0.8
    x_vmp = range(1, len(vmp_data) + 1)
    x_themida = range(1, len(themida_data) + 1)

    # --- VMP Bars (solid colors) ---
    ax1.bar(x_vmp, vmp_data['emulation'], width, label='Emulation',
            color=vmp_colors['emulation'], edgecolor='#555555', linewidth=1.0)
    ax1.bar(x_vmp, vmp_data['symbolization'], width, bottom=vmp_data['emulation'],
            label='Symbolization', color=vmp_colors['symbolization'], edgecolor='#555555', linewidth=1.0)
    ax1.bar(x_vmp, vmp_data['simplification'], width,
            bottom=vmp_data['emulation'] + vmp_data['symbolization'],
            label='Simplification', color=vmp_colors['simplification'], edgecolor='#555555', linewidth=1.0)
    ax1.bar(x_vmp, vmp_data['decompilation'], width,
            bottom=vmp_data['emulation'] + vmp_data['symbolization'] + vmp_data['simplification'],
            label='Decompilation', color=vmp_colors['decompilation'], edgecolor='#555555', linewidth=1.0)

    # --- Themida Bars (lighter colors with hatch) ---
    ax2.bar(x_themida, themida_data['emulation'], width,
            color=vmp_colors['emulation'], edgecolor='#555555',  linewidth=1.0)
    ax2.bar(x_themida, themida_data['symbolization'], width,
            bottom=themida_data['emulation'], color=vmp_colors['symbolization'],
            edgecolor='#555555',  linewidth=1.0)
    ax2.bar(x_themida, themida_data['simplification'], width,
            bottom=themida_data['emulation'] + themida_data['symbolization'],
            color=vmp_colors['simplification'], edgecolor='#555555',  linewidth=1.0)
    ax2.bar(x_themida, themida_data['decompilation'], width,
            bottom=themida_data['emulation'] + themida_data['symbolization'] + themida_data['simplification'],
            color=vmp_colors['decompilation'], edgecolor='#555555',  linewidth=1.0)

    # Customize Axes: Titles, Labels, Ticks
    ax1.set_title('VMProtect Obfuscated Samples', fontsize=30, fontweight='bold')
    # ax1.set_xlabel('Samples')
    ax1.set_ylabel('Execution Time (minutes)', fontsize=25)
    ax1.set_xticks(x_vmp)
    # ax1.set_xticklabels([name.replace('_', ' ') for name in vmp_data['name']],
    #                     rotation=45, ha='right', fontsize=20)
    def extract_base_name(name):
        for suffix in ['_vmp', '_themida', '-vmp', '-themida', '_vmprotect', '-vmprotect']:
            if suffix in name:
                return name.replace(suffix, '').replace('_', ' ').replace('-', ' ')
        return name.replace('_', ' ').replace('-', ' ')

    ax1.set_xticklabels([extract_base_name(name) for name in vmp_data['name']],
                        rotation=45, ha='right', fontsize=25)

    ax2.set_xticklabels([extract_base_name(name) for name in themida_data['name']],
                    rotation=45, ha='right', fontsize=25)

    ax1.grid(True, alpha=0.3)
    ax1.legend(loc='upper left', fontsize=17)

    ax2.set_title('Themida Obfuscated Samples', fontsize=30, fontweight='bold')
    # ax2.set_xlabel('Samples')
    ax2.set_ylabel('Execution Time (minutes)', fontsize=25)
    ax2.set_xticks(x_themida)
    # ax2.set_xticklabels([name.replace('_', ' ') for name in themida_data['name']],
    #                     rotation=45, ha='right', fontsize=20)
    ax2.grid(True, alpha=0.3)

    # Set Y-axis individually with clean ticks
    vmp_max = vmp_data[['emulation', 'symbolization', 'simplification', 'decompilation']].sum(axis=1).max()
    themida_max = themida_data[['emulation', 'symbolization', 'simplification', 'decompilation']].sum(axis=1).max()

    ax1.set_ylim(0, vmp_max * 1.1)
    ax2.set_ylim(0, themida_max * 1.1)

    ax1.set_yticks(np.arange(0, vmp_max * 1.1, step=50))
    ax1.tick_params(axis='y', labelsize=18)
    ax2.set_yticks(np.arange(0, themida_max * 1.1, step=50))
    ax2.tick_params(axis='y', labelsize=18)

    # Add legend to Themida subplot
    themida_legend_elements = [
        Patch(facecolor=themida_colors['emulation'], edgecolor='black',  label='Emulation'),
        Patch(facecolor=themida_colors['symbolization'], edgecolor='black', label='Symbolization'),
        Patch(facecolor=themida_colors['simplification'], edgecolor='black', label='Simplification'),
        Patch(facecolor=themida_colors['decompilation'], edgecolor='black', label='Decompilation')
    ]
    ax2.legend(handles=themida_legend_elements, loc='upper left', fontsize=17)



    # Layout and show
    plt.tight_layout(rect=[0, 0.05, 1, 0.95])
    plt.show()
    fig.savefig('figures/vmp_themida_time.pdf', format='pdf', dpi=300, bbox_inches='tight')

from matplotlib.patches import Patch
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
import numpy as np
import matplotlib.pyplot as plt

def plot_paired_bars(df_sorted, vmp_colors, themida_colors):
    
    df_sorted['protection_type'] = df_sorted['vm_protect'].apply(lambda x: 'VMProtect' if x == 'VMP' else 'Themida')

    # Filter data by protection type
    vmp_data = df_sorted[df_sorted['protection_type'] == 'VMProtect'].reset_index(drop=True)
    themida_data = df_sorted[df_sorted['protection_type'] == 'Themida'].reset_index(drop=True)
    vmp_data = vmp_data.sort_values(by='base_name').reset_index(drop=True)
    themida_data = themida_data.sort_values(by='base_name').reset_index(drop=True)

    # Helper function to extract base name
    def extract_base_name(name):
        for suffix in ['_vmp', '_themida', '-vmp', '-themida', '_vmprotect', '-vmprotect']:
            if suffix in name:
                return name.replace(suffix, '').replace('_', ' ').replace('-', ' ')
        return name.replace('_', ' ').replace('-', ' ')

    # Define color schemes - VMProtect in blues, Themida in greens
    themida_colors_scheme = {
        'emulation': '#a8d5f7',      # light blue
        'symbolization': '#6eb5e8',  # medium-light blue
        'simplification': '#3d8dc9', # medium blue
        'decompilation': '#1e5a8e'   # dark blue
    }
    
    vmp_colors_scheme = {
        'emulation': '#a8e6a1',      # light green
        'symbolization': '#7dd174',  # medium-light green
        'simplification': '#4db043', # medium green
        'decompilation': '#2d7a25'   # dark green
    }

    # Create single figure with larger size
    fig, ax = plt.subplots(1, 1, figsize=(20, 7))

    # Bar width and positioning
    bar_width = 0.50
    gap = 0.10  # gap between paired bars
    n_samples = len(vmp_data)
    
    # X positions for each pair of bars
    x_base = np.arange(n_samples) * 2  # space out the groups
    x_vmp = x_base - bar_width/2 - gap/2
    x_themida = x_base + bar_width/2 + gap/2

    # Plot VMProtect bars (left bar of each pair) - BLUE SHADES
    ax.bar(x_vmp, vmp_data['emulation'], bar_width, 
           color=vmp_colors_scheme['emulation'], edgecolor='#555555', linewidth=1.0)
    ax.bar(x_vmp, vmp_data['symbolization'], bar_width, 
           bottom=vmp_data['emulation'],
           color=vmp_colors_scheme['symbolization'], edgecolor='#555555', linewidth=1.0)
    ax.bar(x_vmp, vmp_data['simplification'], bar_width,
           bottom=vmp_data['emulation'] + vmp_data['symbolization'],
           color=vmp_colors_scheme['simplification'], edgecolor='#555555', linewidth=1.0)
    ax.bar(x_vmp, vmp_data['decompilation'], bar_width,
           bottom=vmp_data['emulation'] + vmp_data['symbolization'] + vmp_data['simplification'],
           color=vmp_colors_scheme['decompilation'], edgecolor='#555555', linewidth=1.0)

    # Plot Themida bars (right bar of each pair) - GREEN SHADES
    ax.bar(x_themida, themida_data['emulation'], bar_width,
           color=themida_colors_scheme['emulation'], edgecolor='#555555', hatch='//', linewidth=1.0)
    ax.bar(x_themida, themida_data['symbolization'], bar_width,
           bottom=themida_data['emulation'],
           color=themida_colors_scheme['symbolization'], edgecolor='#555555', hatch='//', linewidth=1.0)
    ax.bar(x_themida, themida_data['simplification'], bar_width,
           bottom=themida_data['emulation'] + themida_data['symbolization'],
           color=themida_colors_scheme['simplification'], edgecolor='#555555', hatch='//', linewidth=1.0)
    ax.bar(x_themida, themida_data['decompilation'], bar_width,
           bottom=themida_data['emulation'] + themida_data['symbolization'] + themida_data['simplification'],
           color=themida_colors_scheme['decompilation'], edgecolor='#555555', hatch='//', linewidth=1.0)

    # Customize axes
    ax.set_ylabel('Execution Time (minutes)', fontsize=34, fontweight='bold')
    ax.set_xlabel('Obfuscated Samples', fontsize=34, fontweight='bold')
    
    # Set x-ticks at the center of each pair
    ax.set_xticks(x_base)
    ax.set_xticklabels([extract_base_name(name) for name in vmp_data['name']],
                       rotation=45, ha='right', fontsize=28)
    
    # Set y-axis with appropriate range
    max_val = max(
        vmp_data[['emulation', 'symbolization', 'simplification', 'decompilation']].sum(axis=1).max(),
        themida_data[['emulation', 'symbolization', 'simplification', 'decompilation']].sum(axis=1).max()
    )
    # ax.set_ylim(0, max_val * 1.1)
    ax.set_ylim(0, 600)
    ax.set_yticks(np.arange(0, 600, step=100))
    ax.tick_params(axis='y', labelsize=26)
    ax.tick_params(axis='x', labelsize=26)
    
    ax.grid(True, alpha=0.3, axis='y')

    # IMPROVED COMPACT LEGEND - placed outside the plot area
    # Create legend with shorter labels and hatch pattern for Themida
    legend_elements = [
        Patch(facecolor=vmp_colors_scheme['emulation'], edgecolor='black', label='Emulation'),
        Patch(facecolor=vmp_colors_scheme['symbolization'], edgecolor='black', label='Symbolization'),
        Patch(facecolor=vmp_colors_scheme['simplification'], edgecolor='black', label='Simplification'),
        Patch(facecolor=vmp_colors_scheme['decompilation'], edgecolor='black', label='Decompilation'),
    ]
    
    themida_legend_elements = [
        Patch(facecolor=themida_colors_scheme['emulation'], edgecolor='black', hatch='//', label='Emulation'),
        Patch(facecolor=themida_colors_scheme['symbolization'], edgecolor='black', hatch='//', label='Symbolization'),
        Patch(facecolor=themida_colors_scheme['simplification'], edgecolor='black', hatch='//', label='Simplification'),
        Patch(facecolor=themida_colors_scheme['decompilation'], edgecolor='black', hatch='//', label='Decompilation')
    ]
    
    # Create first legend for VMProtect
    legend1 = ax.legend(handles=legend_elements, 
                       title='VMProtect', 
                       title_fontsize=18,
                       fontsize=18, 
                       loc='upper left',
                       bbox_to_anchor=(0.002, 1.01),
                       framealpha=0.95,
                       edgecolor='black',
                       labelspacing=0.2,
                       ncol=1)
    
    # Add the legend manually to the current Axes
    ax.add_artist(legend1)
    
    # Create second legend for Themida
    legend2 = ax.legend(handles=themida_legend_elements, 
                       title='Themida',
                       title_fontsize=18,
                       fontsize=18, 
                       loc='upper left',
                       bbox_to_anchor=(0.150, 1.01),
                       framealpha=0.95,
                       labelspacing=0.2,
                       edgecolor='black',
                       ncol=1)

    # Add title
    # ax.set_title('Deobfuscation Time Comparison: VMProtect vs Themida', 
    #              fontsize=32, fontweight='bold', pad=20)

    plt.tight_layout()
    plt.show()
    fig.savefig('figures/vmp_themida_time.pdf', format='pdf', dpi=300, bbox_inches='tight')

# Call the function
plot_paired_bars(df_plot, vmp_colors, themida_colors)

==> time_chart_generator.py <==
from matplotlib import pyplot as plt
import numpy as np
import matplotlib.font_manager
from pathlib import Path
import matplotlib as mpl
import shutil

# Dictionaries with data for different techniques and protection schemes

# Define source path for your local font file
source_font_path = Path("Times.ttf")

# Define the destination path in matplotlib's fonts directory
mpl_fonts_dir = Path(mpl.get_data_path(), "fonts/ttf")
destination_font_path = mpl_fonts_dir / source_font_path.name

# Copy the font file to matplotlib's fonts directory
if not destination_font_path.exists():
    shutil.copy(source_font_path, destination_font_path)
    print(f"Copied {source_font_path} to {destination_font_path}")

fpath = Path(mpl.get_data_path(), "fonts/ttf/Times.ttf")
prop = matplotlib.font_manager.FontProperties(fname=fpath)

just_if_vmp = {'emulation': 4.12, 'symbolization': 4.37, 'simplification': 11.62, 'decompilation': 0.54, 'vm_protect': True}
just_if_themida = {'emulation': 9.31, 'symbolization': 8.32, 'simplification': 18.94, 'decompilation': 0.31, 'vm_protect': False}

loop_vmp = {'emulation': 7.11, 'symbolization': 13.33, 'simplification': 15.52, 'decompilation': 0.91, 'vm_protect': True}
loop_themida = {'emulation': 5.54, 'symbolization': 22.31, 'simplification': 9.16, 'decompilation': 0.12, 'vm_protect': False}

smt_no_solve_vmp = {'emulation': 24.5, 'symbolization': 38.61, 'simplification': 23.23, 'decompilation': 1.41, 'vm_protect': True}
smt_no_solve_themida = {'emulation': 35.83, 'symbolization': 123.15, 'simplification': 43.55, 'decompilation': 1.44, 'vm_protect': False}

netsky1_vmp = {'emulation': 19.92, 'symbolization': 176.13, 'simplification': 73.52, 'decompilation': 5.12, 'vm_protect': True}
netsky1_themida = {'emulation': 51.73, 'symbolization': 129.73, 'simplification': 110.97, 'decompilation': 1.65, 'vm_protect': False}

newstar_backdoor_vmp = {'emulation': 2.94, 'symbolization': 3.4, 'simplification': 11.58, 'decompilation': 0.42, 'vm_protect': True}
newstar_backdoor_themida = {'emulation': 53.11, 'symbolization': 161.24, 'simplification': 100.16, 'decompilation': 1.06, 'vm_protect': False}

newstar_infect_vmp = {'emulation': 2.39, 'symbolization': 6.55, 'simplification': 11.1, 'decompilation': 0.4, 'vm_protect': True}
newstar_infect_themida = {'emulation': 28.91, 'symbolization': 99.85, 'simplification': 65.8, 'decompilation': 3.58, 'vm_protect': False}

cairuh_vmp = {'emulation': 28.63, 'symbolization': 22.65, 'simplification': 45.28, 'decompilation': 2.71, 'vm_protect': True}
cairuh_themida = {'emulation': 122.21, 'symbolization': 156.27, 'simplification': 174.59, 'decompilation': 1.98, 'vm_protect': False}

blaster_vmp = {'emulation': 26.42, 'symbolization': 56.54, 'simplification': 41.33, 'decompilation': 17.28, 'vm_protect': True}
blaster_themida = {'emulation': 120.07, 'symbolization': 284.94, 'simplification': 110.17, 'decompilation': 2.27, 'vm_protect': False}

huffman_vmp = {'emulation': 18.28, 'symbolization': 49.62, 'simplification': 40.85, 'decompilation': 3.18, 'vm_protect': True}
huffman_themida = {'emulation': 122.56, 'symbolization': 324.78, 'simplification': 131.94, 'decompilation': 2.51, 'vm_protect': False}

hunatcha_vmp = {'emulation': 4.86, 'symbolization': 9.46, 'simplification': 16.15, 'decompilation': 0.63, 'vm_protect': True}
hunatcha_themida = {'emulation': 79.05, 'symbolization': 330.45, 'simplification': 117.94, 'decompilation': 1.71, 'vm_protect': False}

# Grouped data
data_dicts = {
    "huffman": [huffman_vmp, huffman_themida],
    "hunatcha": [hunatcha_vmp, hunatcha_themida],
    "if_cond": [just_if_vmp, just_if_themida],
    "hash": [smt_no_solve_vmp, smt_no_solve_themida],
    "const_loop": [loop_vmp, loop_themida],
    "netsky": [netsky1_vmp, netsky1_themida],
    "cairuh": [cairuh_vmp, cairuh_themida],
    "newstar_infect": [newstar_infect_vmp, newstar_infect_themida],
    "newstar_backdoor": [newstar_backdoor_vmp, newstar_backdoor_themida],
    "blaster": [blaster_vmp, blaster_themida]
}

# Convert times from ms to seconds
categories = list(data_dicts.keys())
emulation_times = []
symbolization_times = []
simplification_times = []
decompilation_times = []
hatches = []

for primary_category, variants in data_dicts.items():
    for variant in variants:
        emulation_times.append(variant["emulation"])
        symbolization_times.append(variant["symbolization"] )
        simplification_times.append(variant["simplification"] )
        decompilation_times.append(variant["decompilation"] )
        # Solid for VMProtect, Hatched for Themida
        hatches.append('' if variant["vm_protect"] else '//')

# Visualization with side-by-side bars and gap between each pair
bar_width = 0.28
gap = bar_width * 0.2  # 20% of bar width for the gap
x = np.arange(len(categories))

fig, axs = plt.subplots(2, 2, figsize=(16, 14))

vm_color = '#505050'

# Emulation
for i, category in enumerate(categories):
    axs[0, 0].bar(x[i] - (bar_width + gap) / 2, emulation_times[2 * i], bar_width, color=vm_color, label='VMProtect' if i == 0 else "")
    axs[0, 0].bar(x[i] + (bar_width + gap) / 2, emulation_times[2 * i + 1], bar_width, color='white', edgecolor='black', hatch="//", label='Themida' if i == 0 else "")
axs[0, 0].set_xticks(x)
axs[0, 0].set_xticklabels(categories, rotation=45, ha="right", fontproperties=prop, fontsize=28)
axs[0, 0].set_ylabel('Time (minutes)', fontproperties=prop, fontsize=30)
#axs[0, 0].set_title('Emulation', fontproperties=prop, fontsize=18)
axs[0, 0].legend(['VMProtect', 'Themida'], loc='upper right', fontsize=36, prop=prop)
# Symbolization
for i, category in enumerate(categories):
    axs[0, 1].bar(x[i] - (bar_width + gap) / 2, symbolization_times[2 * i], bar_width, color=vm_color, label='VMProtect' if i == 0 else "")
    axs[0, 1].bar(x[i] + (bar_width + gap) / 2, symbolization_times[2 * i + 1], bar_width, color='white', edgecolor='black', hatch="//", label='Themida' if i == 0 else "")
axs[0, 1].set_xticks(x)
axs[0, 1].set_xticklabels(categories, rotation=45, ha="right", fontproperties=prop, fontsize=28)
axs[0, 1].set_ylabel('Time (minutes)', fontproperties=prop, fontsize=30)
#axs[0, 1].set_title('Symbolization', fontproperties=prop, fontsize=18)
axs[0, 1].legend(['VMProtect', 'Themida'], loc='upper right', fontsize=36, prop=prop)
# Simplification
for i, category in enumerate(categories):
    axs[1, 0].bar(x[i] - (bar_width + gap) / 2, simplification_times[2 * i], bar_width, color=vm_color, label='VMProtect' if i == 0 else "")
    axs[1, 0].bar(x[i] + (bar_width + gap) / 2, simplification_times[2 * i + 1], bar_width, color='white', edgecolor='black', hatch="//", label='Themida' if i == 0 else "")
axs[1, 0].set_xticks(x)
axs[1, 0].set_xticklabels(categories, rotation=45, ha="right", fontproperties=prop, fontsize=28)
axs[1, 0].set_ylabel('Time (minutes)', fontproperties=prop, fontsize=30)
#axs[1, 0].set_title('Simplification', fontproperties=prop, fontsize=18)
axs[1, 0].legend(['VMProtect', 'Themida'], loc='upper center', fontsize=36, prop=prop)

# Decompilation
for i, category in enumerate(categories):
    axs[1, 1].bar(x[i] - (bar_width + gap) / 2, decompilation_times[2 * i], bar_width, color=vm_color, label='VMProtect' if i == 0 else "")
    axs[1, 1].bar(x[i] + (bar_width + gap) / 2, decompilation_times[2 * i + 1], bar_width, color='white', edgecolor='black', hatch="//", label='Themida' if i == 0 else "")
axs[1, 1].set_xticks(x)
axs[1, 1].set_xticklabels(categories, rotation=45, ha="right", fontproperties=prop, fontsize=28)
axs[1, 1].set_ylabel('Time (minutes)', fontproperties=prop, fontsize=30)
#axs[1, 1].set_title('Decompilation', fontproperties=prop, fontsize=18)
axs[1, 1].legend(['VMProtect', 'Themida'], loc='upper right', fontsize=36, prop=prop)
# For the Simplification plot (axs[1, 0])
'''
for ax in axs.flat:
    ax.xaxis.label.set_fontproperties(prop)
    ax.title.set_fontsize(16)
    ax.xaxis.label.set_fontproperties(prop)
   ax.yaxis.label.set_fontproperties(prop)
    ax.xaxis.label.set_fontsize(14)
    ax.yaxis.label.set_fontsize(14)
    ax.tick_params(axis='both', which='major', labelsize=12)
'''

# Save each subplot as a separate image
fig.tight_layout(rect=[0, 0, 1, 0.96])
#plt.tight_layout(rect=[0.15, 0.2, 0.9, 0.9])
# Saving individual plots
fig.savefig('figures/Emulation.pdf', bbox_inches=axs[0, 0].get_tightbbox(fig.canvas.get_renderer()).transformed(fig.dpi_scale_trans.inverted()), format='pdf', dpi=300)
fig.savefig('figures/Symbolization.pdf', bbox_inches=axs[0, 1].get_tightbbox(fig.canvas.get_renderer()).transformed(fig.dpi_scale_trans.inverted()), format='pdf', dpi=300)
fig.savefig('figures/Simplification.pdf', bbox_inches=axs[1, 0].get_tightbbox(fig.canvas.get_renderer()).transformed(fig.dpi_scale_trans.inverted()), format='pdf', dpi=300)
fig.savefig('figures/Decompilation.pdf', bbox_inches=axs[1, 1].get_tightbbox(fig.canvas.get_renderer()).transformed(fig.dpi_scale_trans.inverted()), format='pdf', dpi=300)

# Save only the specific subplot (e.g., Decompilation)
#renderer = fig.canvas.get_renderer()
#bbox = axs[1, 1].get_tightbbox(renderer).transformed(fig.dpi_scale_trans.inverted())
#fig.savefig('Decompilation.pdf', bbox_inches=bbox, format='pdf', dpi=300)

# Legend for distinct hatching
fig.legend(['VMProtect', 'Themida'], loc='upper center', ncol=2, fontsize=14, prop=prop)

#plt.tight_layout(rect=[0, 0, 1, 0.96])
plt.savefig('Analysis_Stages_NoGrid.png', format='png', dpi=300)
# plt.show()

